Limited Associativity Makes Concurrent Software Caches a Breeze

Software caches optimize the performance of diverse storage systems, databases and other software systems. Existing works on software caches automatically resort to fully associative cache designs. Our work shows that limited associativity caches are a promising direction for concurrent software caches. Specifically, we demonstrate that limited associativity enables simple yet efficient realizations of multiple cache management schemes that can be trivially parallelized. We show that the obtained hit ratio is usually similar to fully associative caches of the same management policy, but the throughput is improved by up to X5 compared to production-grade caching libraries, especially in multi-threaded executions.

==> graph/hitRateMiddleware/collectData.py <==
import os
import subprocess
import csv
from pyhocon import ConfigFactory
from pyhocon import ConfigTree
from pyhocon import HOCONConverter
from pprint import pprint
from enum import Enum
import pickle

import sys
import re
import os.path
from collections import defaultdict

  
traces = { 
  ########################arc###############################

  'OLTP'    :{ 'file' : 'OLTP.lis', 'format' : 'arc' , 'cacheSize' :[250,500,750,1000,1250,1500,1750,2000] }
 , 'DS1'    :{ 'file' : 'DS1.lis', 'format' : 'arc' ,'cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05,10.00E+05 ]}
 , 'S1'     :{ 'file' : 'S1.lis', 'format' : 'arc' ,'cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05 ,10.00E+05]}
 # , 'S2'     :{ 'file' : 'S2.lis', 'format' : 'arc' ,'cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05 ,10.00E+05]}
 , 'S3'     :{ 'file' : 'S3.lis', 'format' : 'arc' ,'cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05 ,10.00E+05]}
 , 'P8'     :{ 'file' : 'P8.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,	524288]}
 , 'P12'    :{ 'file' : 'P12.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,524288]}
 # , 'P1'     :{ 'file' : 'P1.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,	524288]}
 # , 'P5'     :{ 'file' : 'P5.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,	524288]}
#  , 'P11'    :{ 'file' : 'P11.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,524288]}
  , 'P14'    :{ 'file' : 'P14.lis', 'format' : 'arc' ,'cacheSize':[4096,8192,16384,32768,65536,131072,262144,524288]}
 ########################lirs###############################
 ,'pools'  : { 'file' : '2_pools.trace.gz', 'format' : 'lirs' , 'cacheSize' :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'cpp'    : { 'file' : 'cpp.trace.gz', 'format' : 'lirs' , 'cacheSize' 	:[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'cs'     : { 'file' : 'cs.trace.gz', 'format' : 'lirs' , 'cacheSize' 		:[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'gil'    : { 'file' : 'gil.trace.gz', 'format' : 'lirs' , 'cacheSize' 	:[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'loop'   : { 'file' : 'loop.trace.gz', 'format' : 'lirs' , 'cacheSize' 	:[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'multi1' : { 'file' : 'multi1.trace.gz', 'format' : 'lirs' , 'cacheSize'  :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'multi2' : { 'file' : 'multi2.trace.gz', 'format' : 'lirs' , 'cacheSize'  :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'multi3' : { 'file' : 'multi3.trace.gz', 'format' : 'lirs' , 'cacheSize'  :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
 ,'sprite' : { 'file' : 'sprite.trace.gz', 'format' : 'lirs', 'cacheSize'   :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500]  }
  
 ########################umass###############################
  ,'w2':  { 'file' : 'WebSearch2.spc.bz2', 'format' : 'umass-storage','cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05,10.00E+05  ] }
  ,'w3':  { 'file' : 'WebSearch3.spc.bz2', 'format' : 'umass-storage','cacheSize':[1.00E+05,2.00E+05 ,3.00E+05,4.00E+05,5.00E+05,6.00E+05,7.00E+05,8.00E+05 ,10.00E+05] }
  ,'f1':  { 'file' : 'Financial1.spc.bz2', 'format' : 'umass-storage','cacheSize'   :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500]  }
  ,'f2':  { 'file' : 'Financial2.spc.bz2', 'format' : 'umass-storage','cacheSize'   :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500]  }
  ########################wiki###############################
    ,'wiki1191277217' :  { 'file' : 'wiki.1191277217.gz', 'format' : 'wikipedia','cacheSize' :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }
    ,'wiki1190322952' :   { 'file' : 'wiki.1190322952.gz', 'format' : 'wikipedia','cacheSize' :[250,500,750,1000,1250,1500,1750,2000,2500,3000,3500] }  
}

Policy= {
  'Llru  ':'linked.Lru',
  'Llfu  ':'linked.Lfu',
  'Lfifo ':'linked.Fifo',
  'G     ':'product.Guava',
  'C     ':'product.Caffeine',
  'segCaf':'product.SegmentedCaffeine', 
      
  'Slru  ':'sampled.Lru',
  'Slfu  ':'sampled.Lfu',
  'Sfifo ':'sampled.Fifo',
  'Shy   ':'sampled.Hyperbolic',
       
  'Klru  ': 'kway.Lru',
  'Klfu  ':'kway.Lfu',
  'Kfifo ':'kway.Fifo',
  'Khy   ':'kway.Hyperbolic',   
 }
  

  
ConCatworking_path = os.getcwd() + '/';

base_path = '/home_nfs/sdolevfe/'
results_path = base_path + 'KWAYHitRateResults/'
results_file =results_path + 'res.csv'
caffeine_path = base_path + 'caffeine-2.8.0/'
simulator_path=caffeine_path+'simulator/'
conf_path = caffeine_path + 'simulator/src/main/resources/' 
conf_file = conf_path + 'application.conf'
run_simpulator = './gradlew simulator:run'
trace_path =  conf_path+'/com/github/benmanes/caffeine/cache/simulator/parser/'
my_dict = defaultdict(list)

def work():
	w=[4,8,16,32,64,128] 
	conf = ConfigFactory.parse_file(conf_file)
	simulator = conf['caffeine']['simulator']
	for trace in traces.keys():
		#my_dict.clear()
		name =traces[trace]['format']+os.sep+traces[trace]['file']+'Result'+'.csv'
		with open (results_path+name,'w')as outfile:
		 writer = csv.writer(outfile)
		 
		 path = trace_path+traces[trace]['format']+os.sep+traces[trace]['file']
		 simulator['files']['paths'] = [path]
		 simulator['files']['format'] = traces[trace]['format']
		 
		 simulator['report']['output'] = results_file
		 for ways in w:
		 	if ways == w[0]:
		 		simulator['policies'] = [ policy for policy in Policy.values() ]
		 	else:
		 		simulator['policies'] = [ policy for policy in Policy.values() if  policy.split('.')[0] =='kway' or policy.split('.')[0] =='sampled'  ]
		 	
		 	simulator['kway']['ways'] = ways
		 	simulator['sampled']['size'] = ways
		 		
		 	for size in traces[trace]['cacheSize']:
		 		simulator['maximum-size'] = size
		 
		 		
		 		with open(conf_file, 'w') as f:
		 				f.write(HOCONConverter.to_hocon(conf))	
		 				
#		 		sec = input('Let us wait for user input \n')		
		 		subprocess.call(run_simpulator, shell = True,cwd=caffeine_path)
		 		my_dict['cache.Size'].append(size)
		 
		 		with open(results_file) as csvfile:
		 			reader = csv.DictReader(csvfile)
		 			for row in reader:
		 				my_dict[row['Policy']].append(row['Hit rate'])

		 	if ways==w[0]:
		 	  writer.writerow(['ways']+w)
		 	  writer.writerow(['policies']+sorted(my_dict.keys()))
		 	  writer.writerow(['cache.Size']+my_dict['cache.Size'])
		 	for policy, list in my_dict.items():
		 	  if policy != 'cache.Size':
		 	    #cachename= policy.split('.')[0]
		 	    #if cachename=='kway' or cachename=='sampled'or ways ==w[0] :
		 	     writer.writerow([policy]+[str(ways)+' ways']+list)
		 	my_dict.clear()
	
						
					


def main():	
	work()
	

if __name__ == '__main__':
    main()	
	
					
					
					
		


==> graph/hitRateMiddleware/plotGraphImp.py <==
import os
import csv
import sys
import re
import subprocess
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import glob



cacheSize=[]
usedPolicy=[]
policies=[]
ways=[]
mSize =34
lineSize=14


path = os.path.dirname(os.path.realpath(__file__))
print ('dolev')
print (path)
for file in glob.glob(path+os.sep+'*.csv'):
	fileName=file.split('\\')[-1]
	fileName=fileName.split('.')[0]
	folderNameToAdd=path+os.sep+fileName+os.sep
	print (fileName)
	print(folderNameToAdd)
	if not os.path.exists(folderNameToAdd):
		os.makedirs(folderNameToAdd)
	
	with open(file) as csvfile:
		reader = csv.reader(csvfile)
		for r1 in reader:
			if r1[0]=='ways':
				ways=r1[1:]
				break
		csvfile.seek(0)	
		
		# first line have all the policies
		for r1 in reader:
			if r1[0]=='policies':
				policies=r1[1:]
				break
		csvfile.seek(0)	
			
		for r2 in reader:
			if r2[0]=='cache.Size':
				cacheSize=r2[1:]
				break
		csvfile.seek(0)
		
		countRow=0	
		ax = plt.subplot(111)
		colormap = plt.cm.gist_ncar
		numOfColors=len(ways) +2
		#colorsKWAY = [colormap(i) for i in np.linspace(0.1, 0.9, numOfColors)]
		#colors = [colormap(i) for i in np.linspace(0.1, 0.9, 16)]
		colorsKWAY = ('orange','indigo','green','purple','blue','red')
		colors = ('orchid','tomato','lightblue','lightgreen','coral','teal','gold','olive','grey')
		colors2 = ('olive','gold','salmon')
		filled_markersKWAY = ( 'o','*','v','^','<','>')
		filled_markers = ( '+',',','d', 'p', '.', '1', 'x', 'p','2','H', 'D')
		filled_markers2 = ('x','H', 'D')

		
		for policy in policies:
			headerPolicyNmae=policy.split('.')[1]
			headerCacheName= policy.split('.')[0]
			if headerCacheName=='kway': #or policy =='linked.Dolfu' or  policy =='linked.Dolfu_TinyLfu':
				csvfile.seek(0)
				countRow=0
				color=0
				color2=0
				#reader = csv.reader(csvfile)
				plt.figure()
				for row in reader:
					if row[0]!='cache.Size' and row[0]!='ways'and row[0]!='policies': #and countRow>2:
						cachename= row[0].split('.')[0]
						policyname= row[0].split('.')[1]
						if policyname==headerPolicyNmae:# or (headerPolicyNmae=='Lfu'and policyname=='Dolfu')or (cachename=='product'):
							if cachename=='kway':
								plt.plot(cacheSize,row[2:] , linewidth=lineSize, markersize=mSize, linestyle="-", marker= filled_markersKWAY[color],color=colorsKWAY[color], label=cachename+' '+row[1] )
								color+=1
							elif cachename=='linked':
								plt.plot(cacheSize,row[2:] , linewidth=lineSize, markersize=mSize, linestyle='dotted',marker= 's',color='aqua', label='fully associative' )
								
							elif cachename=='sampled':
								plt.plot(cacheSize,row[2:] , linewidth=lineSize, markersize=mSize, linestyle="--",marker= filled_markers[color2],color=colors[color2], label=cachename+' '+row[1] )
								color2+=1
							
								
							
							#print("count ",countRow ," polict ", policyname) 
					countRow+=1														
				#plt.subplots_adjust(right = 0.5)
				#plt.legend(loc='center left', bbox_to_anchor=(1, 0.5),fontsize=14)
				#plt.legend(loc='best',fontsize=14)	
				plt.rcParams.update({'font.size': 74})
				plt.xlabel('Cache Size',fontsize=50)
				plt.ylabel('Hit Rate',fontsize=50)
				#plt.tight_layout()
				plt.savefig(folderNameToAdd+fileName+headerPolicyNmae+'.png', format='png')
				plt.clf()
	
	
		#graph for the product
		csvfile.seek(0)
		countRow=0
		color=0
		#reader = csv.reader(csvfile)
		plt.figure()
		for row in reader:
			if row[0]!='cache.Size' and row[0]!='ways'and row[0]!='policies': #and countRow>2:
				cachename= row[0].split('.')[0]
				policyname= row[0].split('.')[1]
				if cachename=='product':
					plt.plot(cacheSize,row[2:] , linewidth=lineSize, markersize=mSize, linestyle="-", marker= filled_markers2[color],color=colors2[color], label=policyname)
					color+=1
		# Put a legend to the right of the current axis
		#plt.subplots_adjust(right = 0.5)
		#plt.legend(loc='center left', bbox_to_anchor=(1, 0.5),fontsize=14)
		plt.rcParams.update({'font.size': 74})
		plt.legend(loc='best',fontsize=40,frameon=False)	
		plt.xlabel('Cache Size',fontsize=50)
		plt.ylabel('Hit Rate',fontsize=50)
		#plt.tight_layout()
		plt.savefig(folderNameToAdd+fileName+'product.png', format='png')
		plt.clf()
